An inclusive search for the Higgs boson in the four-lepton final state at CDF

An inclusive search for the standard model Higgs boson using the four-lepton final state in proton-antiproton collisions produced by the Tevatron at sqrt(s) = 1.96 TeV is conducted. The data are recorded by the CDF II detector and correspond to an integrated luminosity of 9.7 /fb. Three distinct Higgs decay modes, namely ZZ, WW, and tau-tau, are simultaneously probed. Nine potential signal events are selected and found to be consistent with the background expectation. We set a 95% credibility limit on the production cross section times the branching ratio and subsequent decay to the four lepton final state for hypothetical Higgs boson masses between 120 GeV/c^2 and 300 GeV/c^2.

==> Latex.sh <==
#!/bin/sh

latex H4l_prl
bibtex H4l_prl
latex H4l_prl
latex H4l_prl
echo Compilation ended...
echo Creating PS
dvips -t letter -o H4l_prl.ps H4l_prl.dvi
echo Creating PDF
#dvipdf -t letter ZZ_prl.dvi
ps2pdf H4l_prl.ps
echo That\'s all
#evince ZZllvv.pdf &
#acroread ZZ_prl.pdf &

